Towards Adversarial Robustness of Deep Vision Algorithms

Deep learning methods have achieved great success in solving computer vision tasks, and they have been widely utilized in artificially intelligent systems for image processing, analysis, and understanding. However, deep neural networks have been shown to be vulnerable to adversarial perturbations in input data. The security issues of deep neural networks have thus come to the fore. It is imperative to study the adversarial robustness of deep vision algorithms comprehensively. This talk focuses on the adversarial robustness of image classification models and image denoisers. We will discuss the robustness of deep vision algorithms from three perspectives: 1) robustness evaluation (we propose the ObsAtk to evaluate the robustness of denoisers), 2) robustness improvement (HAT, TisODE, and CIFS are developed to robustify vision models), and 3) the connection between adversarial robustness and generalization capability to new domains (we find that adversarially robust denoisers can deal with unseen types of real-world noise).

==> Figs/ijcai2022/results_attack/zoom_in.py <==
import cv2
import numpy as np
import matplotlib.pyplot as plt
#%%
files = [
    'clean.png',
    'gau_in.png',
    'gau_noise.png',
    'gau_out.png',
    'atk_in.png',
    'atk_out.png',
    'atk_noise.png'
    ]
#%%
for filename in files:
    print(filename)
    image = cv2.imread(filename)
    h,w,c=image.shape

    block_h = 90
    block_w = 120

    pt1 = (150, 50)  # 长方形框左上角坐标 (w, h)
    pt2 = (pt1[0]+block_w, pt1[1]+block_h)  # 长方形框右下角坐标
    # color = (0, 128, 255)
    color = (102, 178, 255)
    cv2.rectangle(image, pt1, pt2, color, 2)
    patch1 = image[pt1[1]:pt2[1], pt1[0]:pt2[0], :]

    r=2.1
    patch_h, patch_w = int(r*block_h), int(r*block_w)
    patch1 = cv2.resize(patch1, (patch_w, patch_h))
    result = image.copy()
    result[-patch_h:, 0:patch_w,:] = patch1
    cv2.imwrite(filename.split('.')[-2]+'_result.png', result)

==> Figs/ijcai2022/results_defense/zoom_in.py <==
import cv2
import numpy as np
import matplotlib.pyplot as plt

from skimage.draw import rectangle

#%%
files = [
    'gt.png',
    'hat.png',
    'nt.png',
    ]
#%%
for filename in files:
    image = cv2.imread('./gt.png')
    image = cv2.imread(filename)

    h,w,c=image.shape

    block_h = 150
    block_w = 200

    pt1 = (150, 70)  # 长方形框左上角坐标
    pt2 = (pt1[0]+block_w, pt1[1]+block_h)  # 长方形框右下角坐标
    # color = (0, 128, 255)
    color = (102, 178, 255)
    # color = (102, 255, 255)
    cv2.rectangle(image, pt1, pt2, color, 2)
    patch1 = image[pt1[1]:pt2[1], pt1[0]:pt2[0], :]

    r=2.1

    patch_h, patch_w = int(r*block_h), int(r*block_w)

    patch1 = cv2.resize(patch1, (patch_w, patch_h))
    # patch_h, patch_w, _ = patch1.shape

    result = image.copy()
    result[-patch_h:, 0:patch_w,:] = patch1

    # cv2.imwrite('./gt_result.png', result)
    cv2.imwrite(filename.split('.')[-2]+'_result.png', result)


    # # %%
    # plt.imshow(image)
    # # %%
    # plt.imshow(patch1)
    # # %%
    # plt.imshow(result)
    # # %%


==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

